Policies for elementary links in a quantum network

Distributing entanglement over long distances is one of the central tasks in quantum networks. An important problem, especially for near-term quantum networks, is to develop optimal entanglement distribution protocols that take into account the limitations of current and near-term hardware, such as quantum memories with limited coherence time. We address this problem by initiating the study of quantum network protocols for entanglement distribution using the theory of decision processes, such that optimal protocols (referred to as policies in the context of decision processes) can be found using dynamic programming or reinforcement learning algorithms. As a first step, in this work we focus exclusively on the elementary link level. We start by defining a quantum decision process for elementary links, along with figures of merit for evaluating policies. We then provide two algorithms for determining policies, one of which we prove to be optimal (with respect to fidelity and success probability) among all policies. Then we show that the previously-studied memory-cutoff protocol can be phrased as a policy within our decision process framework, allowing us to obtain several new fundamental results about it. The conceptual developments and results of this work pave the way for the systematic study of the fundamental limitations of near-term quantum networks, and the requirements for physically realizing them.

==> anc/links.py <==
import numpy as np
from joblib import Parallel,delayed
from scipy.special import binom
from itertools import permutations,product
from qutipy import ket, isotropic_state, amplitude_damping_channel, apply_channel, tensor_channels, compose_channels, log_negativity


def num_time_sequences(t,n_star,final_one=0):

    # Last modified: 5 March 2020

    '''
    Returns the number of possible valid time sequences up to (and including) time t
    for a link with memory cutoff n_star.

    Set final_one=1 to count only those time sequences that end with a 1.
    '''

    num_blocks=int(np.floor((t-1)/(n_star+1)))

    N=0

    for x in range(0,num_blocks+1):
        for k in range(final_one,n_star+2):
            if k==0:
                #if t-1-x*(n_star+1)>=0:
                N+=binom(t-1-x*n_star,x)
            else:
                if t-k-x*(n_star+1)>=0:
                    N+=binom(t-k-x*n_star,x)
    
    return int(N)


def generate_time_sequences(t,n_star,p,final_one=0):

    # Last modified: 5 March 2020

    '''
    Generates all possible time sequences up to (and including) time t for a link
    with memory cutoff n_star.

    Set final_one=1 to obtain only those time sequences that end with a 1.
    '''

    Omega={}
    #Omega[tuple([0]*t)]=(1-p)**t

    block=[1]*(n_star+1)

    P={}  # Dictionary for the time sequences of trailing ones only (no full blocks)
    if t<=n_star+1:
        for k in range(1,t+1):
            P[k]=[0]*(t-k)+[1]*k
            Omega[tuple(P[k])]=p*(1-p)**(t-k)
    else:
        for k in range(1,n_star+2):
            P[k]=[0]*(t-k)+[1]*k
            Omega[tuple(P[k])]=p*(1-p)**(t-k)

    num_blocks=int(np.floor((t-1)/(n_star+1)))

    # When t<=n_star+1, the following code block is not needed because num_blocks=0.
    for x in range(1,num_blocks+1):  # x is the number of full blocks of n_star+1 ones
        for k in range(final_one,n_star+2):  # k is the number of trailing ones at the end of the time sequence
            if k==0:
                if t-1-x*(n_star+1)>=0:
                    s=[1]*x+[0]*(t-1-x*(n_star+1))
                    #print(s)
                    perms=list(set(permutations(s)))
                    #print(perms)
                    for perm in perms:
                        w=[]
                        for elem in perm:
                            if elem==0:
                                w+=[0]
                            else:
                                w+=elem*block
                        w+=[0]
                        Omega[tuple(w)]=p**x*(1-p)**(t-x*(n_star+1))
            else:
                #print(t-k-x*n_star)
                if t-k-x*(n_star+1)>=0:
                    #print('blah')
                    s=[1]*x+[0]*(t-k-x*(n_star+1))
                    #print(s)
                    perms=list(set(permutations(s)))
                    for perm in perms:
                        w=[]
                        for elem in perm:
                            if elem==0:
                                w+=[0]
                            else:
                                w+=elem*block
                        w+=[1]*k
                        Omega[tuple(w)]=p*p**x*(1-p)**(t-k-x*(n_star+1))

    return Omega


def prob_time_seq(t,p,t_star,x,k):

    # Last modified: 27 May 2020

    '''
    Returns the probability of having a time sequence with x full blocks of ones and k
    trailing ones.
    '''

    if k==0:
        return binom(t-1-x*t_star,x)*p**x*(1-p)**(t-(t_star+1)*x)
    else:
        if t-k-x*(t_star+1)>=0:
            return binom(t-k-x*t_star,x)*p*p**x*(1-p)**(t-k-(t_star+1)*x)
        else:
            return 0



def avg_link_value(t,p,n_star):

    # Last modified: 20 July 2020

    if n_star==0:
        return p
    else:
        if t<=n_star+1:
            return 1-(1-p)**t
        else:
            num_blocks=int(np.floor((t-1)/(n_star+1)))
            
            prob=0
            for x in range(0,num_blocks+1):
                for k in range(1,n_star+2):
                    if t-k-x*(n_star+1)>=0:
                        prob+=binom(t-k-x*n_star,x)*p*p**x*(1-p)**(t-k-(n_star+1)*x)
                    else:
                        prob+=0
            
            return prob


def avg_link_value_asymptotic(p,t_star):

    # Last modified: 25 May 2020

    '''
    Returns the average link value (given by avg_link_value) in the limit t->infinity.
    '''

    return (t_star+1)*p/(1+t_star*p)



def fidelity_decay(s,f0,k,t_star):

    # Last modified: 2 April 2020

    '''
    Fidelity after s time steps of an amplitude damping channel applied to an initial
    noisy k-partite GHZ state with fidelity f0 to the pure state |GHZ_k>.

    t_star is the coherence time of the memory.
    '''

    l=np.exp(-s/t_star)

    fs=(1/4)*((2**k*f0-1)/(2**k-1))*(1+l**k+2*l**(k/2)+(1-l)**k)+(1/2)*((1-f0)/(2**k-1))*(l**k+(2-l)**k)

    return fs


def fidelity_decay_state_bipartite(s,f0,t_star):

    # Last modified: 11 June 2020

    '''
    The state after s time steps of an amplitude damping channel applied to an initial
    noisy k-partite GHZ state with fidelity f0 to the pure state |GHZ_k>.

    t_star is the coherence time of the memory.
    '''

    l=np.exp(-s/t_star)

    c1=1+(1/6)*l*(-6+l+2*f0*l)
    c2=((4*f0-1)/6)*l
    c3=-(1/6)*l*(-3+l+2*f0*l)
    c4=(1/6)*(1+2*f0)*l**2

    rho_out=c1*ket(2,[0,0])*ket(2,[0,0]).H+c2*ket(2,[0,0])*ket(2,[1,1]).H+c2*ket(2,[1,1])*ket(2,[0,0]).H+c3*ket(2,[0,1])*ket(2,[0,1]).H+c3*ket(2,[1,0])*ket(2,[1,0]).H+c4*ket(2,[1,1])*ket(2,[1,1]).H

    return rho_out


def mem_time_prob(t,p,t_star,s):

    # Last modified: 15 April 2020

    '''
    Returns the probability Pr[S(t)=s,X(t)=1] and Pr[S(t)=s,X(t)=0], as well as
    Pr[S(t)=s]=Pr[S(t)=s,X(t)=0]+Pr[S(t)=s,X(t)=1].
    '''

    if t<=t_star+1:  # When X(t)=1, then in this case s has to be between 0 and t-1. If X(t)=0, then s can only be t_star.
        p1=p*(1-p)**(t-(s+1))
        if s==t_star:
            p0=(1-p)**t
        else:
            p0=0
        return p0,p1,p0+p1
    elif t>t_star+1:
        num_blocks=int(np.floor((t-1)/(t_star+1)))
        
        p1=0
        p0=0
        for x in range(0,num_blocks+1):
            if t-(s+1)-x*(t_star+1)>=0:
                p1+=binom(t-(s+1)-x*t_star,x)*p*p**x*(1-p)**(t-(s+1)-(t_star+1)*x)
            else:
                p1+=0
            
            if s==t_star:
                p0+=binom(t-1-x*t_star,x)*p**x*(1-p)**(t-(t_star+1)*x)
            else:
                p0=0

        return p0,p1,p0+p1
    else:
        return 0,0,0

    
def avg_mem_time(t,p,t_star):

    # Last modified: 15 April 2020

    if t<=t_star+1:
        return sum([s*mem_time_prob(t,p,t_star,s)[2] for s in range(0,t)])
    elif t>t_star+1:
        return sum([s*mem_time_prob(t,p,t_star,s)[2] for s in range(0,t_star+1)])


def avg_waiting_time_1link(t,p,t_star):

    # Last modified: 18 May 2020

    '''
    Calculates the average waiting time for one link when the request for entanglement
    is made at time t. For t=1 and t_star>=1, this is the usual 1/p. Similarly, for
    t_star=0 and any t>=1, we get 1/p. But, due to the cutoff, by starting at t>1 with
    t_star>=1, we can improve the average time to something less than 1/p.
    '''

    if t<=t_star+1:
        p0=(1-p)**t
    elif t>t_star+1:
        num_blocks=int(np.floor((t-1)/(t_star+1)))
        p0=0
        for x in range(0,num_blocks+1):
            p0+=binom(t-1-x*t_star,x)*p**x*(1-p)**(t-(t_star+1)*x)

    return (1/(p*(1-p)))*p0


def avg_link_fidelity(t,p,t_star,k,f0,t_coh=None):

    # Last modified: 20 May 2020

    '''
    Average fidelity after t time steps when the initial state is a noisy GHZ state with
    fidelity f0 to the state |GHZ_k>.

    t_coh is the coherence time of the memories. t_star is the cutoff. Note that t_star
    need not equal t_coh.
    '''

    if t_coh==None:
        t_coh=t_star

    f=0

    if t<=t_star+1:
        for s in range(t):
            f+=fidelity_decay(s,f0,k,t_coh)*mem_time_prob(t,p,t_star,s)[1]
    elif t>t_star+1:
        for s in range(t_star+1):
            f+=fidelity_decay(s,f0,k,t_coh)*mem_time_prob(t,p,t_star,s)[1]

    return f


def avg_link_fidelity_asymptotic(p,t_star,k,f0,t_coh=None):

    # Last modified: 25 May 2020

    '''
    Returns the average link fidelity (as given by avg_link_fidelity) as t->infinity.
    Also returns the average link fidelity given that the link is active.

    Only holds for t_star<infinity.
    '''

    if t_coh==None:
        t_coh=t_star
    
    f=(p/(1+t_star*p))*sum([fidelity_decay(s,f0,k,t_coh) for s in range(0,t_star+1)])

    F=(1/(t_star+1))*sum([fidelity_decay(s,f0,k,t_coh) for s in range(0,t_star+1)])

    return f,F


def avg_state(t,p,t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

    '''
    Returns the average quantum state of the link at time t. Holds only for 
    t_star<infinity.

    The initial state is a k-qubit isotropic state with fidelity f0 to the maximally
    entangled state.

    Currently only works for k=2.
    '''

    if t_coh==None:
        t_coh=t_star

    p_x=avg_link_value(t,p,t_star)

    # This state is unnormalized. It is the average state when the link value is one. Its trace is equal to the value given by avg_link_value().
    rho_out1=(p/(1+t_star*p))*np.matrix(np.sum([mem_time_prob(t,p,t_star,s)[1]*fidelity_decay_state_bipartite(s,f0,t_coh) for s in range(t_star+1)],0))

    # This state is normalized. It is the average state *given* that the link is active.
    rho_out2=(1/p_x)*np.matrix(np.sum([mem_time_prob(t,p,t_star,s)[1]*fidelity_decay_state_bipartite(s,f0,t_coh) for s in range(t_star+1)],0))

    return rho_out1,rho_out2


def avg_state_entanglement(t,t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

    '''
    Calculates the entanglement of the average state of the link at time t using
    log-negativity. The log-negativity is a faithful entanglement measure for two-qubit
    states.

    Currently only works for k=2, i.e., for two-qubit states.
    '''

    if t_coh==None:
        t_coh=t_star

    return log_negativity(avg_state(t,0.5,t_star,k,f0,t_coh=t_coh)[1],2,2)  # The average state given that the link is active does not depend on p, so we just put 0.5.


def avg_state_asymptotic(p,t_star,k,f0,t_coh=None):

    # Last modified: 11 June 2020

    '''
    Returns the average quantum state of the link in the t->infinity limit.
    Holds only for t_star<infinity.

    The initial state is a k-qubit isotropic state with fidelity f0 to the maximally
    entangled state.

    Currently only works for k=2.
    '''

    if t_coh==None:
        t_coh=t_star

    #rho0=isotropic_state(f0,2,fidelity=True)  # This function is only for bipartite isotropic states
    #gamma=1-np.exp(-1/t_coh)
    #A=amplitude_damping_channel(gamma)  # Noise channel for one qubit
    #Ak=tensor_channels([A for i in range(k)]) # Noise channel for all k qubits
    #rho_out=rho0
    #for s in range(1,t_star+1):
    #    Ak_s=compose_channels([Ak for j in range(s)])  # Noise channel for all k qubits applied s times
    #    rho_out=rho_out+apply_channel(Ak_s,rho0)
    #rho_out=(1/(t_star+1))*rho_out

    # This state is unnormalized. It is the average state when the link value is one. Its trace is equal to the value given by avg_link_value_asymptotic().
    rho_out1=(p/(1+t_star*p))*np.matrix(np.sum([fidelity_decay_state_bipartite(s,f0,t_coh) for s in range(t_star+1)],0))
    
    # This state is normalized. It is the average state *given* that the link is active.
    rho_out2=(1/(t_star+1))*np.matrix(np.sum([fidelity_decay_state_bipartite(s,f0,t_coh) for s in range(t_star+1)],0))

    return rho_out1,rho_out2


def avg_state_entanglement_asymptotic(t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

    '''
    Calculates the entanglement of the average state of the link in the t->infinity
    limit using log-negativity. The log-negativity is a faithful entanglement measure
    for two-qubit states.

    Currently only works for k=2, i.e., for two-qubit states.
    '''

    if t_coh==None:
        t_coh=t_star

    return log_negativity(avg_state_asymptotic(0.5,t_star,k,f0,t_coh=t_coh)[1],2,2)  # The average state given that the link is active does not depend on p, so we just put 0.5.


def num_swaps(F_req,t,t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

    '''
    Calculates the maximum number of entanglement swaps that can be achieved with a 
    collection of links all active simultaneously at time t, where all of the links have 
    the same value of t_star and t_coh. We approximate the fidelity after swapping 
    as the product of the fidelities of the individual links. (This approximation is
    good for high-fidelity (>0.95) links.)

    F_req is the required fidelity after swapping.
    '''

    if t_coh==None:
        t_coh=t_star

    F=avg_link_fidelity(t,0.5,t_star,k,f0,t_coh=t_coh)[1]  # The fidelity value needed does not depend on p, so we just put p=0.5
    #F=avg_link_fidelity_asymptotic(0.5,t_star,k,f0,t_coh=t_coh)[1]  # The fidelity value needed does not depend on p, so we just put p=0.5

    return max([0,np.floor(np.log(F_req)/np.log(F)-1)])


def num_swaps_asymptotic(F_req,t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

    '''
    Calculates the maximum number of entanglement swaps that can be achieved with a 
    collection of links all active simultaneously in the t->infinity limits, where all
    of the links have the same value of t_star and t_coh. We approximate the fidelity
    after swapping as the product of the fidelities of the individual links.
    (This approximation is good for high-fidelity (>0.95) links.)

    F_req is the required fidelity after swapping.
    '''

    if t_coh==None:
        t_coh=t_star

    F=avg_link_fidelity_asymptotic(0.5,t_star,k,f0,t_coh=t_coh)[1]  # The fidelity value needed does not depend on p, so we just put p=0.5

    return max([0,np.floor(np.log(F_req)/np.log(F)-1)])



def avg_rate(t,p,t_star):

    # Last modified: 27 May 2020

    '''
    Returns the average rate after t time steps, defined as the ratio of the number of
    successful attempts in t time steps to the number of attempts in t time steps.
    '''

    num_blocks=int(np.floor((t-1)/(t_star+1)))

    R=0

    if t<=t_star:
        for k in range(1,t+1):
            R+=(1/(t-k+1))*p*(1-p)**(t-k)
    else:
        for x in range(0,num_blocks+1):
            R+=(x/(t-t_star*x))*prob_time_seq(t,p,t_star,x,0)
            for k in range(1,t_star+2):
                pr=prob_time_seq(t,p,t_star,x,k)
                if pr>0:  # The condition t-k-x*(t_star+1)>=0 must be satisfied.
                    R+=((x+1)/(t-k-t_star*x+1))*pr
                else:
                    R+=0

    return R


def num_successes(t,t_star,x,k):

    # Last modified: 4 July 2020

    if t<=t_star+1:
        if k==0:
            return 0
        else:
            return 1
    else:
        if k==0:
            return x
        else:
            return x+1


def num_requests(t,t_star,x,k):

    # Last modified: 4 July 2020

    if t<=t_star+1:
        return t-k+1
    else:
        if k==0:
            return t-t_star*x
        else:
            return t-k-t_star*x+1



def rate_history(t,t_star,x,k):

    # Last modified: 4 July 2020

    return num_successes(t,t_star,x,k)/num_requests(t,t_star,x,k)
    #if t<=t_star+1:
    #    return 1/(t-k+1)
    #else:
    #    if k==0:
    #        return x/(t-t_star*x)
    #    else:
    #        return (x+1)/(t-k-t_star*x+1)



def avg_rate_sublinks(t,p,t_star):

    # Last modified: 4 July 2020

    '''
    Returns the average rate for a collection of links. Currently only works for
    two links. p=[p1,p2] is the list of probabilities for the links,
    and t_star=[t_star1,t_star2] is the list of cutoffs for the two links.
    '''

    t_star1=t_star[0]
    t_star2=t_star[1]
    p1=p[0]
    p2=p[1]

    num_blocks1=int(np.floor((t-1)/(t_star1+1)))
    num_blocks2=int(np.floor((t-1)/(t_star2+1)))

    if t<=t_star1+1:
        m1=t+1
    else:
        m1=t_star1+2
    
    if t<=t_star2+1:
        m2=t+1
    else:
        m2=t_star2+2

    R=0
    for x1 in range(0,num_blocks1+1):
        for k1 in range(0,m1):
            for x2 in range(0,num_blocks2+1):
                for k2 in range(0,m2):
                    s=num_successes(t,t_star1,x1,k1)+num_successes(t,t_star2,x2,k2)
                    r=num_requests(t,t_star1,x1,k1)+num_requests(t,t_star2,x2,k2)
                
                    pr1=prob_time_seq(t,p1,t_star1,x1,k1)
                    pr2=prob_time_seq(t,p2,t_star2,x2,k2)

                    if pr1==0 or pr2==0:
                        R+=0
                    else:
                        R+=(s/r)*pr1*pr2

    return R




#######################################################################################
#######################################################################################

def link_gen_simulate(M,n_star,p,time_steps,num_rounds,F0=1,parallel=False):

    # Last modified: 7 March 2020

    '''
    Simulates the link generation process in a network with
    M source stations to estimate the average number of links, 
    E[L_n(M,n_star)], established in n time steps/trials (given by time_steps). p is the
    probability for establishing each link in the network,
    and n_star is the cutoff number of time steps for each quantum memory.
    Both p and n_star can be lists (of length M) specifying different
    edge probabilities and different memory cutoffs. Each link is associated
    with one quantum memory at each end of the link.

    num_rounds is the number of times the sequence of time_steps time steps should be 
    executed.

    F0 is the fidelity of the Bell pairs released by the source. We assume the model
    in which the initial Bell state from the source is of the form

        F0*|Phi^+><Phi^+|+((1-F0)/3)*(|Phi^-><Phi^-|+|Psi^+><Psi^+|+|Psi^-><Psi^-|).

    To model decoherence, we assume that at each time step an amplitude damping channel
    is applied to each qubit of the entangled pair, where the damping parameter is

        gamma=1-e^(-1/n_star).

    '''

    edges=range(1,M+1)

    if type(p)==float:  # If all edges have the same probability, then make a list of equal probabilities
        p=p*np.ones(M)
    
    if type(n_star)==int:
        n_star=n_star*np.ones(M)

    mem_times={}  # Dictionary to keep track of the memory time of an occupied memory at the end of each round.
    avg_mem_times={}  # Dictionary for the average memory time at the end of each round.
    fidelities={} # Dictionary to keep track of the fidelities of the entangled pairs at the end of each round.
    avg_fidelities={} # Dictionary for the average fidelity of an entangled pair at the end of each round.
    active_fractions={} # Dictionary for the fraction of time a link is active for each round.
    avg_active_fractions={} # Dictionary for the average fraction of time a link is active.
    
    for edge in edges:
        mem_times[edge]=[]
        fidelities[edge]=[]
        active_fractions[edge]=[]


    def initialize_memories():

        memories={}
        for edge in edges:
            memories[edge]=None

        return memories

    def initialize_links():

        links={}
        for edge in edges:
            links[edge]=0
        
        return links

    def calculate_fidelity(edge,F0,n):

        return (1/2)*(1+np.exp(-n/n_star[edge-1])*(2*F0-1))

    def run_round():

        count=0

        memories=initialize_memories()
        links=initialize_links()

        storage_times={}   # Dictionary for the time that a qubit is stored in memory at the end of the round
        fids={}  # Contains the fidelity of each link at the end of num_trials trials
        active={}  # Stores counters for the fraction trials each link is active
        for edge in edges:
            storage_times[edge]=None
            fids[edge]=0
            active[edge]=0

        links_to_reset=[]

        while count<time_steps:  # We start the counter from 0, as above. The first trial thus corresponds to count=0. So we need "<", NOT "<="!

            count+=1
            for link in links_to_reset:
                links[link]=0
            links_to_reset=[]

            for edge in edges:
                if links[edge]==1:
                    memories[edge]+=1
                    active[edge]+=1
                    if memories[edge]==n_star[edge-1]:
                        links_to_reset.append(edge)
                elif links[edge]==0:
                    if np.random.rand()<=p[edge-1]:
                        links[edge]+=1
                        active[edge]+=1
                        memories[edge]=0  # If the link is created, start the memory counter at 0.
                        if memories[edge]==n_star[edge-1]:  # If creating a link is successful and causes the memory to reach its cutoff, then reset it for the next time step.
                            links_to_reset.append(edge)
        num_links=0
        for edge in edges:
            active[edge]=active[edge]/time_steps
            if links[edge]==1:
                num_links+=1
                storage_times[edge]=memories[edge]  # We only care about the memory time when a qubit is in the memory at the end of the round
                fids[edge]=calculate_fidelity(edge,F0,memories[edge])
        
        return num_links,memories,storage_times,fids,active

    if parallel:
        data=Parallel(n_jobs=3)(delayed(run_round)() for j in range(num_rounds))
    else:
        data=[run_round() for j in range(num_rounds)]
    
    N_links=[d[0] for d in data]
    times=[d[2] for d in data]
    F=[d[3] for d in data]
    A=[d[4] for d in data]

    for j in range(num_rounds):
        for edge in edges:
            active_fractions[edge].append(A[j][edge])
            if times[j][edge]!=None:
                mem_times[edge].append(times[j][edge])
                fidelities[edge].append(F[j][edge])

    # Take the average over all rounds for each edge
    for edge in edges:
        avg_mem_times[edge]=np.sum(mem_times[edge])/num_rounds
        avg_fidelities[edge]=np.sum(fidelities[edge])/num_rounds 
        avg_active_fractions[edge]=np.sum(active_fractions[edge])/num_rounds
    
    return np.mean(N_links),np.mean(N_links)/M,times,mem_times,avg_mem_times,fidelities,avg_fidelities,active_fractions,avg_active_fractions


def waiting_time_prob(t,p,n_star):

    # Last modified: 5 March 2020

    '''
    Determines the probability of waiting t time steps to establish M links. p and n_star
    should be lists of size M containing the link probabilities and the corresponding
    memory cutoffs.
    '''

    M=len(p)

    O={}
    O_seqs={}
    O_probs={}
    for j in range(M):
        O[j]=generate_time_sequences(t,n_star[j],p[j],final_one=1)
        O_seqs[j]=list(O[j].keys())
        O_probs[j]=list(O[j].values())
    

    num_seq=[range(num_time_sequences(t,n_star[j],final_one=1)) for j in range(M)]

    num_seq_product=list(product(*num_seq))

    p=0
    good_elems=[]

    for elem in num_seq_product:
        prod=tuple(1*np.all([O_seqs[j][elem[j]] for j in range(M)],axis=0))
        if prod==tuple([0]*(t-1)+[1]):
            good_elems.append(elem)
            p+=np.product([O_probs[j][elem[j]] for j in range(M)])

    return p,good_elems


def link_join_simulate_line(N,n_star,p,q,time_steps,num_rounds,F0=1,parallel=False):
    
    # Last modified: 7 March 2020

    '''
    Simulates the link creation process for time_steps time steps along a line of nodes,
    where N is the number of nodes. The number of links is N-1. n_star and p should be
    lists of size N-1 containing, respectively, the cutoffs and the creation probability
    of each link. q should be a list of N-2 elements, with each element being the
    Bell measurement success probability at the itermediate nodes.
    
    num_rounds is the number of times the sequence of time_steps time steps should be 
    executed.

    F0 is the fidelity of the Bell pairs released by the source. We assume the model
    in which the initial Bell state from the source is of the form

        F0*|Phi^+><Phi^+|+((1-F0)/3)*(|Phi^-><Phi^-|+|Psi^+><Psi^+|+|Psi^-><Psi^-|).

    To model decoherence, we assume that at each time step an amplitude damping channel
    is applied to each qubit of the entangled pair, where the damping parameter is

        gamma=1-e^(-1/n_star).
    '''

    edges=range(1,N)
    M=len(edges)

    if type(p)==float:
        p=p*np.ones(M)

    if type(q)==float:
        q=q*np.ones(N-2)

    if type(n_star)==int:
        n_star=n_star*np.ones(M)



    return None



==> anc/matplotlibrc <==
#### MATPLOTLIBRC FORMAT

## This is a sample matplotlib configuration file - you can find a copy
## of it on your system in
## site-packages/matplotlib/mpl-data/matplotlibrc.  If you edit it
## there, please note that it will be overwritten in your next install.
## If you want to keep a permanent local copy that will not be
## overwritten, place it in the following location:
## unix/linux:
##      $HOME/.config/matplotlib/matplotlibrc or
##      $XDG_CONFIG_HOME/matplotlib/matplotlibrc (if $XDG_CONFIG_HOME is set)
## other platforms:
##      $HOME/.matplotlib/matplotlibrc
##
## See http://matplotlib.org/users/customizing.html#the-matplotlibrc-file for
## more details on the paths which are checked for the configuration file.
##
## This file is best viewed in a editor which supports python mode
## syntax highlighting. Blank lines, or lines starting with a comment
## symbol, are ignored, as are trailing comments.  Other lines must
## have the format
##     key : val ## optional comment
##
## Colors: for the color values below, you can either use - a
## matplotlib color string, such as r, k, or b - an rgb tuple, such as
## (1.0, 0.5, 0.0) - a hex string, such as ff00ff - a scalar
## grayscale intensity such as 0.75 - a legal html color name, e.g., red,
## blue, darkslategray

##### CONFIGURATION BEGINS HERE

## The default backend; one of GTK GTKAgg GTKCairo GTK3Agg GTK3Cairo
## MacOSX Qt4Agg Qt5Agg TkAgg WX WXAgg Agg Cairo GDK PS PDF SVG
## Template.
## You can also deploy your own backend outside of matplotlib by
## referring to the module name (which must be in the PYTHONPATH) as
## 'module://my_backend'.
##
## If you omit this parameter, it will always default to "Agg", which is a
## non-interactive backend.
backend      : TkAgg

## Note that this can be overridden by the environment variable
## QT_API used by Enthought Tool Suite (ETS); valid values are
## "pyqt" and "pyside".  The "pyqt" setting has the side effect of
## forcing the use of Version 2 API for QString and QVariant.

## The port to use for the web server in the WebAgg backend.
#webagg.port : 8988

## The address on which the WebAgg web server should be reachable
#webagg.address : 127.0.0.1

## If webagg.port is unavailable, a number of other random ports will
## be tried until one that is available is found.
#webagg.port_retries : 50

## When True, open the webbrowser to the plot that is shown
#webagg.open_in_browser : True

## if you are running pyplot inside a GUI and your backend choice
## conflicts, we will automatically try to find a compatible one for
## you if backend_fallback is True
#backend_fallback: True

#interactive  : False
#toolbar      : toolbar2   ## None | toolbar2  ("classic" is deprecated)
#timezone     : UTC        ## a pytz timezone string, e.g., US/Central or Europe/Paris

## Where your matplotlib data lives if you installed to a non-default
## location.  This is where the matplotlib fonts, bitmaps, etc reside
#datapath : /home/jdhunter/mpldata


#### LINES
## See http://matplotlib.org/api/artist_api.html#module-matplotlib.lines for more
## information on line properties.
lines.linewidth   : 1.2     ## line width in points
#lines.linestyle   : -       ## solid line
#lines.color       : C0      ## has no affect on plot(); see axes.prop_cycle
#lines.marker      : None    ## the default marker
#lines.markeredgewidth  : 1.0     ## the line width around the marker symbol
#lines.markersize  : 6            ## markersize, in points
#lines.dash_joinstyle : round        ## miter|round|bevel
#lines.dash_capstyle : butt          ## butt|round|projecting
#lines.solid_joinstyle : round       ## miter|round|bevel
#lines.solid_capstyle : projecting   ## butt|round|projecting
#lines.antialiased : True         ## render lines in antialiased (no jaggies)

## The three standard dash patterns.  These are scaled by the linewidth.
#lines.dashed_pattern : 3.7, 1.6
#lines.dashdot_pattern : 6.4, 1.6, 1, 1.6
lines.dotted_pattern : 1, 3
#lines.scale_dashes : True

#markers.fillstyle: full ## full|left|right|bottom|top|none

#### PATCHES
## Patches are graphical objects that fill 2D space, like polygons or
## circles.  See
## http://matplotlib.org/api/artist_api.html#module-matplotlib.patches
## information on patch properties
patch.linewidth        : 1.5        ## edge width in points.
#patch.facecolor        : C0
#patch.edgecolor        : k       ## if forced, or patch is not filled
#patch.force_edgecolor  : False   ## True to always use edgecolor
#patch.antialiased      : True    ## render patches in antialiased (no jaggies)

#### HATCHES
#hatch.color     : k
#hatch.linewidth : 1.0

#### Boxplot
#boxplot.notch       : False
#boxplot.vertical    : True
#boxplot.whiskers    : 1.5
#boxplot.bootstrap   : None
#boxplot.patchartist : False
#boxplot.showmeans   : False
#boxplot.showcaps    : True
#boxplot.showbox     : True
#boxplot.showfliers  : True
#boxplot.meanline    : False

#boxplot.flierprops.color           : k
#boxplot.flierprops.marker          : o
#boxplot.flierprops.markerfacecolor : none
#boxplot.flierprops.markeredgecolor : k
#boxplot.flierprops.markersize      : 6
#boxplot.flierprops.linestyle       : none
#boxplot.flierprops.linewidth       : 1.0

#boxplot.boxprops.color     : k
#boxplot.boxprops.linewidth : 1.0
#boxplot.boxprops.linestyle : -

#boxplot.whiskerprops.color     : k
#boxplot.whiskerprops.linewidth : 1.0
#boxplot.whiskerprops.linestyle : -

#boxplot.capprops.color     : k
#boxplot.capprops.linewidth : 1.0
#boxplot.capprops.linestyle : -

#boxplot.medianprops.color     : C1
#boxplot.medianprops.linewidth : 1.0
#boxplot.medianprops.linestyle : -

#boxplot.meanprops.color           : C2
#boxplot.meanprops.marker          : ^
#boxplot.meanprops.markerfacecolor : C2
#boxplot.meanprops.markeredgecolor : C2
#boxplot.meanprops.markersize      :  6
#boxplot.meanprops.linestyle       : --
#boxplot.meanprops.linewidth       : 1.0


#### FONT

## font properties used by text.Text.  See
## http://matplotlib.org/api/font_manager_api.html for more
## information on font properties.  The 6 font properties used for font
## matching are given below with their default values.
##
## The font.family property has five values: 'serif' (e.g., Times),
## 'sans-serif' (e.g., Helvetica), 'cursive' (e.g., Zapf-Chancery),
## 'fantasy' (e.g., Western), and 'monospace' (e.g., Courier).  Each of
## these font families has a default list of font names in decreasing
## order of priority associated with them.  When text.usetex is False,
## font.family may also be one or more concrete font names.
##
## The font.style property has three values: normal (or roman), italic
## or oblique.  The oblique style will be used for italic, if it is not
## present.
##
## The font.variant property has two values: normal or small-caps.  For
## TrueType fonts, which are scalable fonts, small-caps is equivalent
## to using a font size of 'smaller', or about 83%% of the current font
## size.
##
## The font.weight property has effectively 13 values: normal, bold,
## bolder, lighter, 100, 200, 300, ..., 900.  Normal is the same as
## 400, and bold is 700.  bolder and lighter are relative values with
## respect to the current weight.
##
## The font.stretch property has 11 values: ultra-condensed,
## extra-condensed, condensed, semi-condensed, normal, semi-expanded,
## expanded, extra-expanded, ultra-expanded, wider, and narrower.  This
## property is not currently implemented.
##
## The font.size property is the default font size for text, given in pts.
## 10 pt is the standard value.

font.family          : serif
#font.style          : normal
#font.variant        : normal
font.weight          : normal
#font.stretch        : normal
## note that font.size controls default text sizes.  To configure
## special text sizes tick labels, axes, labels, title, etc, see the rc
## settings for axes and ticks. Special text sizes can be defined
## relative to font.size, using the following values: xx-small, x-small,
## small, medium, large, x-large, xx-large, larger, or smaller
#font.size           : 10.0
font.serif           : Computer Modern#DejaVu Serif, Bitstream Vera Serif, Computer Modern Roman, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif
#font.sans-serif     : DejaVu Sans, Bitstream Vera Sans, Computer Modern Sans Serif, Lucida Grande, Verdana, Geneva, Lucid, Arial, Helvetica, Avant Garde, sans-serif
#font.cursive        : Apple Chancery, Textile, Zapf Chancery, Sand, Script MT, Felipa, cursive
#font.fantasy        : Comic Sans MS, Chicago, Charcoal, ImpactWestern, Humor Sans, xkcd, fantasy
#font.monospace      : DejaVu Sans Mono, Bitstream Vera Sans Mono, Computer Modern Typewriter, Andale Mono, Nimbus Mono L, Courier New, Courier, Fixed, Terminal, monospace

#### TEXT
## text properties used by text.Text.  See
## http://matplotlib.org/api/artist_api.html#module-matplotlib.text for more
## information on text properties
#text.color          : k

#### LaTeX customizations. See http://wiki.scipy.org/Cookbook/Matplotlib/UsingTex
text.usetex         : True  ## use latex for all text handling. The following fonts
                              ## are supported through the usual rc parameter settings:
                              ## new century schoolbook, bookman, times, palatino,
                              ## zapf chancery, charter, serif, sans-serif, helvetica,
                              ## avant garde, courier, monospace, computer modern roman,
                              ## computer modern sans serif, computer modern typewriter
                              ## If another font is desired which can loaded using the
                              ## LaTeX \usepackage command, please inquire at the
                              ## matplotlib mailing list
#text.latex.unicode : False ## use "ucs" and "inputenc" LaTeX packages for handling
                            ## unicode strings.
text.latex.preamble :  \usepackage{amssymb} ## \usepackage{bbm} \usepackage{times} \usepackage{txfonts} \usepackage[mathcal]{euscript}     ## IMPROPER USE OF THIS FEATURE WILL LEAD TO LATEX FAILURES
                            ## AND IS THEREFORE UNSUPPORTED. PLEASE DO NOT ASK FOR HELP
                            ## IF THIS FEATURE DOES NOT DO WHAT YOU EXPECT IT TO.
                            ## preamble is a comma separated list of LaTeX statements
                            ## that are included in the LaTeX document preamble.
                            ## An example:
                            ## text.latex.preamble : \usepackage{bm},\usepackage{euler}
                            ## The following packages are always loaded with usetex, so
                            ## beware of package collisions: color, geometry, graphicx,
                            ## type1cm, textcomp. Adobe Postscript (PSSNFS) font packages
                            ## may also be loaded, depending on your font settings
#text.latex.preview : False

#text.hinting : auto   ## May be one of the following:
                       ##   none: Perform no hinting
                       ##   auto: Use FreeType's autohinter
                       ##   native: Use the hinting information in the
                       #              font file, if available, and if your
                       #              FreeType library supports it
                       ##   either: Use the native hinting information,
                       #              or the autohinter if none is available.
                       ## For backward compatibility, this value may also be
                       ## True === 'auto' or False === 'none'.
#text.hinting_factor : 8 ## Specifies the amount of softness for hinting in the
                         ## horizontal direction.  A value of 1 will hint to full
                         ## pixels.  A value of 2 will hint to half pixels etc.
#text.antialiased : True ## If True (default), the text will be antialiased.
                         ## This only affects the Agg backend.

## The following settings allow you to select the fonts in math mode.
## They map from a TeX font name to a fontconfig font pattern.
## These settings are only used if mathtext.fontset is 'custom'.
## Note that this "custom" mode is unsupported and may go away in the
## future.
#mathtext.cal : cursive
#mathtext.rm  : sans
#mathtext.tt  : monospace
#mathtext.it  : sans:italic
#mathtext.bf  : sans:bold
#mathtext.sf  : sans
#mathtext.fontset : dejavusans ## Should be 'dejavusans' (default),
                               ## 'dejavuserif', 'cm' (Computer Modern), 'stix',
                               ## 'stixsans' or 'custom'
#mathtext.fallback_to_cm : True  ## When True, use symbols from the Computer Modern
                                 ## fonts when a symbol can not be found in one of
                                 ## the custom math fonts.
#mathtext.default : it ## The default font to use for math.
                       ## Can be any of the LaTeX font names, including
                       ## the special name "regular" for the same font
                       ## used in regular text.

#### AXES
## default face and edge color, default tick sizes,
## default fontsizes for ticklabels, and so on.  See
## http://matplotlib.org/api/axes_api.html#module-matplotlib.axes
#axes.facecolor      : w       ## axes background color
#axes.edgecolor      : k       ## axes edge color
axes.linewidth      : 1.5     ## edge linewidth
axes.grid           : True   ## display grid or not
#axes.grid.axis      : both    ## which axis the grid should apply to
#axes.grid.which     : major   ## gridlines at major, minor or both ticks
axes.titlesize      : 10   ## fontsize of the axes title
#axes.titleweight    : normal  ## font weight of title
#axes.titlepad       : 6.0     ## pad between axes and title in points
axes.labelsize      : 9  ## fontsize of the x any y labels
#axes.labelpad       : 4.0     ## space between label and axis
#axes.labelweight    : normal  ## weight of the x and y labels
#axes.labelcolor     : k
#axes.axisbelow      : line    ## draw axis gridlines and ticks below
                               ## patches (True); above patches but below
                               ## lines ('line'); or above all (False)
#axes.formatter.limits : -7, 7 ## use scientific notation if log10
                               ## of the axis range is smaller than the
                               ## first or larger than the second
#axes.formatter.use_locale : False ## When True, format tick labels
                                   ## according to the user's locale.
                                   ## For example, use ',' as a decimal
                                   ## separator in the fr_FR locale.
#axes.formatter.use_mathtext : False ## When True, use mathtext for scientific
                                     ## notation.
#axes.formatter.min_exponent: 0 ## minimum exponent to format in scientific notation
#axes.formatter.useoffset      : True    ## If True, the tick label formatter
                                         ## will default to labeling ticks relative
                                         ## to an offset when the data range is
                                         ## small compared to the minimum absolute
                                         ## value of the data.
#axes.formatter.offset_threshold : 4     ## When useoffset is True, the offset
                                         ## will be used when it can remove
                                         ## at least this number of significant
                                         ## digits from tick labels.
#axes.spines.left   : True   ## display axis spines
#axes.spines.bottom : True
#axes.spines.top    : True
#axes.spines.right  : True
#axes.unicode_minus  : True    ## use unicode for the minus symbol
                               ## rather than hyphen.  See
                               ## http://en.wikipedia.org/wiki/Plus_and_minus_signs#Character_codes
#axes.prop_cycle    : cycler('color', ['1f77b4', 'ff7f0e', '2ca02c', 'd62728', '9467bd', '8c564b', 'e377c2', '7f7f7f', 'bcbd22', '17becf'])
                      ## color cycle for plot lines  as list of string
                      ## colorspecs: single letter, long name, or web-style hex
					  ## Note the use of string escapes here ('1f77b4', instead of 1f77b4)
                      ## as opposed to the rest of this file.					  
#axes.autolimit_mode : data ## How to scale axes limits to the data.
                            ## Use "data" to use data limits, plus some margin
                            ## Use "round_number" move to the nearest "round" number
#axes.xmargin        : .05  ## x margin.  See `axes.Axes.margins`
#axes.ymargin        : .05  ## y margin See `axes.Axes.margins`
#polaraxes.grid      : True    ## display grid on polar axes
#axes3d.grid         : True    ## display grid on 3d axes

#### DATES
## These control the default format strings used in AutoDateFormatter.
## Any valid format datetime format string can be used (see the python
## `datetime` for details).  For example using '%%x' will use the locale date representation
## '%%X' will use the locale time representation and '%%c' will use the full locale datetime
## representation.
## These values map to the scales:
##     {'year': 365, 'month': 30, 'day': 1, 'hour': 1/24, 'minute': 1 / (24 * 60)}

#date.autoformatter.year     : %Y
#date.autoformatter.month    : %Y-%m
#date.autoformatter.day      : %Y-%m-%d
#date.autoformatter.hour     : %m-%d %H
#date.autoformatter.minute   : %d %H:%M
#date.autoformatter.second   : %H:%M:%S
#date.autoformatter.microsecond   : %M:%S.%f

#### TICKS
## see http://matplotlib.org/api/axis_api.html#matplotlib.axis.Tick
xtick.top            : True  ## draw ticks on the top side
xtick.bottom         : True   ## draw ticks on the bottom side
#xtick.labeltop       : False  ## draw label on the top
#xtick.labelbottom    : True   ## draw label on the bottom
#xtick.major.size     : 3.5    ## major tick size in points
#xtick.minor.size     : 2      ## minor tick size in points
#xtick.major.width    : 0.8    ## major tick width in points
#xtick.minor.width    : 0.6    ## minor tick width in points
#xtick.major.pad      : 3.5    ## distance to major tick label in points
#xtick.minor.pad      : 3.4    ## distance to the minor tick label in points
#xtick.color          : k      ## color of the tick labels
xtick.labelsize      : 9 ## fontsize of the tick labels
xtick.direction      : in    ## direction: in, out, or inout
#xtick.minor.visible  : False  ## visibility of minor ticks on x-axis
#xtick.major.top      : True   ## draw x axis top major ticks
#xtick.major.bottom   : True   ## draw x axis bottom major ticks
#xtick.minor.top      : True   ## draw x axis top minor ticks
#xtick.minor.bottom   : True   ## draw x axis bottom minor ticks
#xtick.alignment      : center ## alignment of xticks

ytick.left           : True   ## draw ticks on the left side
ytick.right          : True  ## draw ticks on the right side
#ytick.labelleft      : True   ## draw tick labels on the left side
#ytick.labelright     : False  ## draw tick labels on the right side
#ytick.major.size     : 3.5    ## major tick size in points
#ytick.minor.size     : 2      ## minor tick size in points
#ytick.major.width    : 0.8    ## major tick width in points
#ytick.minor.width    : 0.6    ## minor tick width in points
#ytick.major.pad      : 3.5    ## distance to major tick label in points
#ytick.minor.pad      : 3.4    ## distance to the minor tick label in points
#ytick.color          : k      ## color of the tick labels
ytick.labelsize      : 9 ## fontsize of the tick labels
ytick.direction      : in    ## direction: in, out, or inout
#ytick.minor.visible  : False  ## visibility of minor ticks on y-axis
#ytick.major.left     : True   ## draw y axis left major ticks
#ytick.major.right    : True   ## draw y axis right major ticks
#ytick.minor.left     : True   ## draw y axis left minor ticks
#ytick.minor.right    : True   ## draw y axis right minor ticks
#ytick.alignment      : center_baseline ## alignment of yticks

#### GRIDS
grid.color       :   k    ## grid color
grid.linestyle   :   dotted         ## dotted
grid.linewidth   :   0.8       ## in points
#grid.alpha       :   1.0       ## transparency, between 0.0 and 1.0

#### Legend
#legend.loc           : best
#legend.frameon       : True     ## if True, draw the legend on a background patch
legend.framealpha    : 1      ## legend patch transparency
#legend.facecolor     : inherit  ## inherit from axes.facecolor; or color spec
legend.edgecolor     : inherit      ## background patch boundary color
legend.fancybox      : False     ## if True, use a rounded box for the
                                 ## legend background, else a rectangle
#legend.shadow        : False    ## if True, give background a shadow effect
#legend.numpoints     : 1        ## the number of marker points in the legend line
#legend.scatterpoints : 1        ## number of scatter points
#legend.markerscale   : 1.0      ## the relative size of legend markers vs. original
legend.fontsize      : 9
## Dimensions as fraction of fontsize:
#legend.borderpad     : 0.4      ## border whitespace
#legend.labelspacing  : 0.5      ## the vertical space between the legend entries
#legend.handlelength  : 2.0      ## the length of the legend lines
#legend.handleheight  : 0.7      ## the height of the legend handle
#legend.handletextpad : 0.8      ## the space between the legend line and legend text
#legend.borderaxespad : 0.5      ## the border between the axes and legend edge
#legend.columnspacing : 2.0      ## column separation

#### FIGURE
## See http://matplotlib.org/api/figure_api.html#matplotlib.figure.Figure
figure.titlesize : 10      ## size of the figure title (Figure.suptitle())
#figure.titleweight : normal   ## weight of the figure title
figure.figsize   : 3, 3   ## figure size in inches
figure.dpi       : 100        ## figure dots per inch
#figure.facecolor : w      ## figure facecolor; 0.75 is scalar gray
#figure.edgecolor : w      ## figure edgecolor
#figure.frameon : True          ## enable figure frame
#figure.max_open_warning : 20  ## The maximum number of figures to open through
                               ## the pyplot interface before emitting a warning.
                               ## If less than one this feature is disabled.
## The figure subplot parameters.  All dimensions are a fraction of the
#figure.subplot.left    : 0.125  ## the left side of the subplots of the figure
#figure.subplot.right   : 0.9    ## the right side of the subplots of the figure
#figure.subplot.bottom  : 0.11   ## the bottom of the subplots of the figure
#figure.subplot.top     : 0.88   ## the top of the subplots of the figure
#figure.subplot.wspace  : 0.2    ## the amount of width reserved for space between subplots,
                                 ## expressed as a fraction of the average axis width
#figure.subplot.hspace  : 0.2    ## the amount of height reserved for space between subplots,
                                 ## expressed as a fraction of the average axis height

## Figure layout
#figure.autolayout : False     ## When True, automatically adjust subplot
                               ## parameters to make the plot fit the figure
                               ## using `tight_layout`
#figure.constrained_layout.use: False ## When True, automatically make plot
                                      ## elements fit on the figure. (Not compatible
                                      ## with `autolayout`, above).	
#figure.constrained_layout.h_pad : 0.04167 ## Padding around axes objects. Float representing 
#figure.constrained_layout.w_pad : 0.04167 ##  inches. Default is 3./72. inches (3 pts)
#figure.constrained_layout.hspace : 0.02   ## Space between subplot groups. Float representing 
#figure.constrained_layout.wspace : 0.02   ##  a fraction of the subplot widths being separated. 

#### IMAGES
#image.aspect : equal             ## equal | auto | a number
#image.interpolation  : nearest   ## see help(imshow) for options
#image.cmap   : viridis           ## A colormap name, gray etc...
#image.lut    : 256               ## the size of the colormap lookup table
#image.origin : upper             ## lower | upper
#image.resample  : True
#image.composite_image : True     ## When True, all the images on a set of axes are
                                  ## combined into a single composite image before
                                  ## saving a figure as a vector graphics file,
                                  ## such as a PDF.

#### CONTOUR PLOTS
#contour.negative_linestyle : dashed ## string or on-off ink sequence
#contour.corner_mask        : True   ## True | False | legacy

#### ERRORBAR PLOTS
#errorbar.capsize : 0             ## length of end cap on error bars in pixels

#### HISTOGRAM PLOTS
#hist.bins : 10                   ## The default number of histogram bins.
                                  ## If Numpy 1.11 or later is
                                  ## installed, may also be `auto`

#### SCATTER PLOTS
#scatter.marker : o               ## The default marker type for scatter plots.

#### Agg rendering
#### Warning: experimental, 2008/10/10
#agg.path.chunksize : 0           ## 0 to disable; values in the range
                                  ## 10000 to 100000 can improve speed slightly
                                  ## and prevent an Agg rendering failure
                                  ## when plotting very large data sets,
                                  ## especially if they are very gappy.
                                  ## It may cause minor artifacts, though.
                                  ## A value of 20000 is probably a good
                                  ## starting point.
#### PATHS 
#path.simplify : True   ## When True, simplify paths by removing "invisible"
                        ## points to reduce file size and increase rendering
                        ## speed
#path.simplify_threshold : 0.111111111111  ## The threshold of similarity below which
                                           ## vertices will be removed in the 
                                           ## simplification process
#path.snap : True ## When True, rectilinear axis-aligned paths will be snapped to
                  ## the nearest pixel when certain criteria are met.  When False,
                  ## paths will never be snapped.
#path.sketch : None ## May be none, or a 3-tuple of the form (scale, length,
                    ## randomness).
                    ## *scale* is the amplitude of the wiggle
                    ## perpendicular to the line (in pixels).  *length*
                    ## is the length of the wiggle along the line (in
                    ## pixels).  *randomness* is the factor by which
                    ## the length is randomly scaled.
#path.effects : []  ##

#### SAVING FIGURES
## the default savefig params can be different from the display params
## e.g., you may want a higher resolution, or to make the figure
## background white
savefig.dpi         : 200   ## figure dots per inch or 'figure'
#savefig.facecolor   : w        ## figure facecolor when saving
#savefig.edgecolor   : w        ## figure edgecolor when saving
savefig.format      : pdf      ## png, ps, pdf, svg
savefig.bbox        : standard ## 'tight' or 'standard'.
                                ## 'tight' is incompatible with pipe-based animation
                                ## backends but will workd with temporary file based ones:
                                ## e.g. setting animation.writer to ffmpeg will not work,
                                ## use ffmpeg_file instead
#savefig.pad_inches  : 0.1      ## Padding to be used when bbox is set to 'tight'
#savefig.jpeg_quality: 95       ## when a jpeg is saved, the default quality parameter.
#savefig.directory   : ~        ## default directory in savefig dialog box,
                                ## leave empty to always use current working directory
#savefig.transparent : False    ## setting that controls whether figures are saved with a
                                ## transparent background by default
#savefig.frameon : True			## enable frame of figure when saving 
#savefig.orientation : portrait	## Orientation of saved figure				

### tk backend params
#tk.window_focus   : False    ## Maintain shell focus for TkAgg

### ps backend params
#ps.papersize      : letter   ## auto, letter, legal, ledger, A0-A10, B0-B10
#ps.useafm         : False    ## use of afm fonts, results in small files
#ps.usedistiller   : False    ## can be: None, ghostscript or xpdf
                                          ## Experimental: may produce smaller files.
                                          ## xpdf intended for production of publication quality files,
                                          ## but requires ghostscript, xpdf and ps2eps
#ps.distiller.res  : 6000      ## dpi
#ps.fonttype       : 3         ## Output Type 3 (Type3) or Type 42 (TrueType)

### pdf backend params
#pdf.compression   : 6   ## integer from 0 to 9
                         ## 0 disables compression (good for debugging)
#pdf.fonttype       : 3         ## Output Type 3 (Type3) or Type 42 (TrueType)
#pdf.use14corefonts : False
#pdf.inheritcolor : False

### svg backend params
#svg.image_inline : True       ## write raster image data directly into the svg file
#svg.fonttype :   path         ## How to handle SVG fonts:
   ##     none: Assume fonts are installed on the machine where the SVG will be viewed.
   ##     path: Embed characters as paths -- supported by most SVG renderers
   ##     svgfont: Embed characters as SVG fonts -- supported only by Chrome,
   ##                Opera and Safari
#svg.hashsalt : None           ## if not None, use this string as hash salt
                               ## instead of uuid4
### pgf parameter
#pgf.rcfonts : True
#pgf.preamble :   
#pgf.texsystem : xelatex
#pgf.debug : False

### docstring params
##docstring.hardcopy = False  ## set this when you want to generate hardcopy docstring

## Event keys to interact with figures/plots via keyboard.
## Customize these settings according to your needs.
## Leave the field(s) empty if you don't need a key-map. (i.e., fullscreen : '')
#keymap.fullscreen : f, ctrl+f       ## toggling
#keymap.home : h, r, home            ## home or reset mnemonic
#keymap.back : left, c, backspace    ## forward / backward keys to enable
#keymap.forward : right, v           ##   left handed quick navigation
#keymap.pan : p                      ## pan mnemonic
#keymap.zoom : o                     ## zoom mnemonic
#keymap.save : s, ctrl+s             ## saving current figure
#keymap.quit : ctrl+w, cmd+w, q      ## close the current figure
#keymap.quit_all : W, cmd+W, Q       ## close all figures
#keymap.grid : g                     ## switching on/off major grids in current axes
#keymap.grid_minor : G               ## switching on/off minor grids in current axes
#keymap.yscale : l                   ## toggle scaling of y-axes ('log'/'linear')
#keymap.xscale : k, L                ## toggle scaling of x-axes ('log'/'linear')
#keymap.all_axes : a                 ## enable all axes

## Control location of examples data files
#examples.directory :              ## directory to look in for custom installation

###ANIMATION settings
#animation.html :  none            ## How to display the animation as HTML in
                                   ## the IPython notebook. 'html5' uses
                                   ## HTML5 video tag; 'jshtml' creates a 
                                   ## Javascript animation
#animation.writer : ffmpeg         ## MovieWriter 'backend' to use
#animation.codec : h264            ## Codec to use for writing movie
#animation.bitrate: -1             ## Controls size/quality tradeoff for movie.
                                   ## -1 implies let utility auto-determine
#animation.frame_format:  png      ## Controls frame format used by temp files
#animation.html_args:              ## Additional arguments to pass to html writer
#animation.ffmpeg_path:  ffmpeg    ## Path to ffmpeg binary. Without full path
                                   ## $PATH is searched
#animation.ffmpeg_args:            ## Additional arguments to pass to ffmpeg
#animation.avconv_path:  avconv    ## Path to avconv binary. Without full path
                                   ## $PATH is searched
#animation.avconv_args:            ## Additional arguments to pass to avconv
#animation.convert_path:  convert  ## Path to ImageMagick's convert binary.
                                   ## On Windows use the full path since convert
                                   ## is also the name of a system tool.
#animation.convert_args:           ## Additional arguments to pass to convert
#animation.embed_limit : 20.0


==> anc/plots_1Sept2021.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "### Running this notebook requires the QuTIpy package available here: https://github.com/sumeetkhatri/QuTIpy\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from links import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "t_array=np.linspace(0,300,300,dtype=int)\n",
    "t_array2=np.linspace(0,1000,1000,dtype=int)\n",
    "p_array=np.linspace(0.001,0.999,100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def W(tReq,p,t_star):\n",
    "    \n",
    "    pr=mem_time_prob(tReq+1,p,t_star,t_star)[0]\n",
    "    \n",
    "    return pr/(p*(1-p))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,2))\n",
    "\n",
    "plt.plot(t_array,[W(t,0.3,0) for t in t_array],'-m',label=r'$p_e=0.3$, $t^{\\star}=0$')\n",
    "plt.plot(t_array,[W(t,0.3,5) for t in t_array],'-b',label=r'$p_e=0.3$, $t^{\\star}=5$')\n",
    "plt.plot(t_array,[W(t,0.3,10) for t in t_array],'-r',label=r'$p_e=0.3$, $t^{\\star}=10$')\n",
    "plt.plot(t_array,[W(t,0.3,15) for t in t_array],'-g',label=r'$p_e=0.3$, $t^{\\star}=15$')\n",
    "\n",
    "plt.xlabel(r'$t_{\\mathrm{req}}$')\n",
    "plt.ylabel(r'$\\mathbb{E}[W_{\\!e}(t_{\\mathrm{req}})]_{t^{\\star}}$')\n",
    "\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "fig.legend(ncol=1,loc='lower center',bbox_to_anchor = (0.7,0.52,1,1),bbox_transform = plt.gcf().transFigure)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_waiting_time_example2_1Sept2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,2))\n",
    "\n",
    "plt.plot(p_array,[avg_link_value(10,p,5) for p in p_array],'-b',label=r'$t=8$, $t^{\\star}=5$')\n",
    "plt.plot(p_array,[avg_link_value(30,p,10) for p in p_array],'-r',label=r'$t=30$, $t^{\\star}=10$')\n",
    "plt.plot(p_array,[avg_link_value(50,p,15) for p in p_array],'-g',label=r'$t=50$, $t^{\\star}=15$')\n",
    "\n",
    "plt.xlabel(r'$p_e$')\n",
    "plt.ylabel(r'$\\mathbb{E}[X_e(t)]_{t^{\\star}}$')\n",
    "\n",
    "plt.legend(loc=4)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_link_value_example_1Sept2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,2))\n",
    "\n",
    "plt.plot(t_array,[avg_link_value(t,0.3,5) for t in t_array],'-b',label=r'$p_e=0.3$, $t^{\\star}=5$')\n",
    "plt.plot(t_array,[avg_link_value(t,0.3,10) for t in t_array],'-r',label=r'$p_e=0.3$, $t^{\\star}=10$')\n",
    "plt.plot(t_array,[avg_link_value(t,0.3,15) for t in t_array],'-g',label=r'$p_e=0.3$, $t^{\\star}=15$')\n",
    "\n",
    "plt.xlabel(r'$t$')\n",
    "plt.ylabel(r'$\\mathbb{E}[X_e(t)]_{t^{\\star}}$')\n",
    "\n",
    "plt.ylim([0.2,1.05])\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_link_value_example2_1Sept2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,2))\n",
    "\n",
    "plt.plot(t_array2,[avg_rate(t,0.3,25) for t in t_array2],'-b',label=r'$p_e=0.3$, $t^{\\star}=25$')\n",
    "plt.plot(t_array2,[avg_rate(t,0.3,50) for t in t_array2],'-r',label=r'$p_e=0.3$, $t^{\\star}=50$')\n",
    "plt.plot(t_array2,[avg_rate(t,0.3,75) for t in t_array2],'-g',label=r'$p_e=0.3$, $t^{\\star}=75$')\n",
    "\n",
    "plt.xlabel(r'$t$')\n",
    "plt.ylabel(r'$\\mathbb{E}[S_{\\!e}(t)]_{t^{\\star}}$')\n",
    "\n",
    "plt.ylim([0.2,0.55])\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_success_rate_example2_1Sept2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

